Goldstone bosons at non-zero temperature

Spontaneous symmetry breaking in quantum field theories at non-zero temperature still holds fundamental open questions, in particular what happens to vacuum Goldstone bosons when the temperature is increased. By investigating a complex scalar field theory on the lattice we demonstrate that Goldstone bosons at non-zero temperature behave like screened massless particle-like excitations, so-called thermoparticles, which continue to exist even in the symmetry-restored phase of the theory. We provide non-perturbative evidence for the functional form of the Goldstone mode's dissipative behaviour, and determine its corresponding spectral properties. Since the persistence of thermal Goldstone modes within symmetry-restored phases is predicted to be a model-independent characteristic, this has fundamental consequences for systems in which continuous symmetries are restored at high temperatures.

==> anc/Figure_1/Fig1.dat <==
0.000000000 0.00782     0.00004
0.000108507 0.00792251  0.0000290191
0.000244141 0.00798622  0.0000412241 
0.000976563 0.00870552  0.000144213 


==> anc/Figure_2/L128.dat <==
# Correlator fits gamma_L

10	0.1014699	0.0000130787874
11	0.10143994	0.0000125456566
12	0.10142481	0.000013844786
13	0.10141702	0.0000158330436
14	0.10142176	0.0000182293603
15	0.10143039	0.0000208629199
16	0.10144174	0.0000237506656
17	0.10144908	0.0000271134981
18	0.10145716	0.0000309762725
19	0.10147339	0.0000351538156
20	0.10148677	0.000040039166
21	0.10151106	0.0000452260453
22	0.101552	0.0000501526747
23	0.10159218	0.0000559675645
24	0.10162485	0.0000631788149
25	0.10165713	0.0000714133666
26	0.10168722	0.0000814271136
27	0.10175529	0.000090087657
28	0.10178884	0.00010244
29	0.10184473	0.00011509
30	0.10182141	0.0001316
31	0.10182034	0.00015044
32	0.1018083	0.00017212
33	0.10172601	0.00019365
34	0.10152284	0.00020682
35	0.10132438	0.00022146
36	0.10105496	0.00022654
37	0.10075208	0.00022306
38	0.10054202	0.00023751
39	0.10031443	0.00025151
40	0.09999215	0.00024781
41	0.09975485	0.00026146
42	0.09942164	0.00025722
43	0.09917289	0.00027162
44	0.09897093	0.00029934
45	0.09882329	0.00033983
46	0.09849916	0.0003653
47	0.09831127	0.00041935
48	0.09804334	0.0004816
49	0.09790161	0.00057518
50	0.09806443	0.00069483
51	0.09863231	0.00080611
52	0.09924386	0.000959

# Screening mass m_L

0.10121 0.00004


==> anc/Figure_2/L64.dat <==
# Correlator fits gamma_L

10	0.09979794	0.00018429
11	0.09957635	0.0001916
12	0.09932403	0.00019274
13	0.09911518	0.0002046
14	0.09892705	0.00022295
15	0.09870843	0.00024017
16	0.09842392	0.00024882
17	0.09807707	0.0002408
18	0.0976922	0.00021526
19	0.09737563	0.0002057
20	0.09713705	0.00022328
21	0.09703266	0.00028035
22	0.09669575	0.00031952
23	0.09642043	0.00040649
24	0.09582997	0.00046045
25	0.09510112	0.00051884
26	0.09500131	0.00081224

# Screening mass m_L

0.10103 0.00004


==> anc/Figure_2/L96.dat <==
# Correlator fits gamma_L

7	0.10206583	0.00004917
8	0.10196878	0.00004935
9	0.10193706	0.00005688
10	0.101945	0.0000665
11	0.1019713	0.00007689
12	0.10200786	0.00008843
13	0.10204941	0.00010145
14	0.10212019	0.00011484
15	0.10217402	0.00013122
16	0.10225423	0.00014869
17	0.10235372	0.00016766
18	0.10244194	0.0001905
19	0.10255756	0.00021449
20	0.10276139	0.00023305
21	0.10300448	0.00024852
22	0.10326027	0.000266
23	0.10352416	0.00028311
24	0.10371482	0.00031424
25	0.10397741	0.00034436
26	0.10431153	0.00037155
27	0.1046659	0.00039896
28	0.10495313	0.00044487
29	0.10529633	0.00049277
30	0.10546068	0.00057704
31	0.10589537	0.00064553
32	0.10638854	0.00072962
33	0.10736719	0.00071712
34	0.10827624	0.00073073
35	0.10930867	0.00070793
36	0.11006293	0.0007833
37	0.11085697	0.00090065

# Screening mass m_L

0.10156 0.00007

